Discovering the Skyline of Web Databases

Many web databases are "hidden" behind proprietary search interfaces that enforce the top-$k$ output constraint, i.e., each query returns at most $k$ of all matching tuples, preferentially selected and returned according to a proprietary ranking function. In this paper, we initiate research into the novel problem of skyline discovery over top-$k$ hidden web databases. Since skyline tuples provide critical insights into the database and include the top-ranked tuple for every possible ranking function following the monotonic order of attribute values, skyline discovery from a hidden web database can enable a wide variety of innovative third-party applications over one or multiple web databases. Our research in the paper shows that the critical factor affecting the cost of skyline discovery is the type of search interface controls provided by the website. As such, we develop efficient algorithms for three most popular types, i.e., one-ended range, free range and point predicates, and then combine them to support web databases that feature a mixture of these types. Rigorous theoretical analysis and extensive real-world online and offline experiments demonstrate the effectiveness of our proposed techniques and their superiority over baseline solutions.

==> figures/ExpectedCost.m <==
%set(0, 'defaulttextfontsize', 20)
goodplot();
C=[1:1:19];
S=[1:1:19];
W=[1:1:19];
C(1)=4;
W(1)=4;
m=4;
for i=2:19,
C(i) = (m + C(i-1)*(m + i - 1)) / i;
W(i) = m * (i^(m+1));
end;
plot(S,C, 's-', 'LineWidth', 2, 'Color', [52, 73, 94]/256);
hold on;
grid on;
plot(S,W, 's-', 'LineWidth', 2, 'Color', [155, 89, 182]/256);
set(gca,'YScale','log');
legend('Average Cost', 'Worst-case Cost','location','nw');
ylabel('Query Cost');
xlabel('Number of Skylines');
set(gca,'XTick',1:2:19);
axis([1 19 1 10^8]);
print -dpdf -r150 AVGvsWC4.pdf;
hold off;
clear variables
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

goodplot();
C=[1:1:19];
S=[1:1:19];
W=[1:1:19];
C(1)=8;
W(1)=8;
m=8;
for i=2:19,
C(i) = (m + C(i-1)*(m + i - 1)) / i;
W(i) = m * (i^(m+1));
end;
plot(S,C, 's-', 'LineWidth', 2, 'Color', [52, 73, 94]/256);
hold on;
grid on;
plot(S,W, 's-', 'LineWidth', 2, 'Color', [155, 89, 182]/256);
set(gca,'YScale','log');
legend('Average Cost', 'Worst-case Cost','location','nw');
ylabel('Query Cost');
xlabel('Number of Skylines');
set(gca,'XTick',1:2:19);
axis([1 19 1 10^15]);
print -dpdf -r150 AVGvsWC8.pdf;
hold off;
clear variables

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%set(0, 'defaulttextfontsize', 20)
goodplot();
C=[1:1:101];
S=[5:5:101];
C1=[1:1:20];
C2=[1:1:20];
C(1)=4;
m=4;
for i=2:101,
C(i) = (m + C(i-1)*(m + i - 1)) / i;
end;

for i=1:1:20,
C1(i) = C(5*i);
C2(i) = min(C1(i),2000);
end;

plot(S,C1, 's-', 'LineWidth', 2, 'Color', [52, 73, 94]/256);
hold on;
grid on;
plot(S,C2, 's-', 'LineWidth', 2, 'Color', [155, 89, 182]/256);
set(gca,'YScale','log');
legend('SQ-DB-SKY', 'RQ-DB-SKY','location','nw');
ylabel('Query Cost');
xlabel('Number of Skylines');
set(gca,'XTick',10:10:100);
axis([5 100 10 10^6]);
print -dpdf -r150 SQvsRQ1.pdf;
hold off;
clear variables

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
goodplot();
C=[1:1:101];
S=[5:5:101];
C1=[1:1:20];
C2=[1:1:20];
C(1)=4;
m=8;
for i=2:101,
C(i) = (m + C(i-1)*(m + i - 1)) / i;
end;

for i=1:1:20,
C1(i) = C(5*i);
C2(i) = min(C1(i),2000);
end;

plot(S,C1, 's-', 'LineWidth', 2, 'Color', [52, 73, 94]/256);
hold on;
grid on;
plot(S,C2, 's-', 'LineWidth', 2, 'Color', [155, 89, 182]/256);
set(gca,'YScale','log');
legend('SQ-DB-SKY', 'RQ-DB-SKY','location','e');
ylabel('Query Cost');
xlabel('Number of Skylines');
set(gca,'XTick',10:10:100);
axis([5 100 10 10^11]);
print -dpdf -r150 SQvsRQ2.pdf;
hold off;
clear variables


==> figures/Mixed-exp1.m <==
goodplot();
X=[0,1,3];
Y=[2,2,2];
Z=[2,3,1];

grid off;
scatter3(X,Y,Z,200);%,'MarkerEdgeColor','r','MarkerFaceColor',[0 .75 .75]);
hold on;
%scatter3(X1,Y1,Z1,40,'MarkerEdgeColor','b');%,'MarkerFaceColor',[0.25 .4 .6]);
set(gca,'XTick',0:1:3);
set(gca,'YTick',0:1:3);
set(gca,'ZTick',0:1:3);
xlabel('A');
ylabel('B1');
zlabel('B2');
view(30,15);
print -dpdf -r150 Mixed-exp1.pdf;
hold off;
clear variables

==> figures/NegartiveProofExp.m <==
goodplot();
X=[1,2,2,0,0];
Y=[1,2,0,2,0];
Z=[1,2,0,0,2];

X1=[1,2,3,0,3,4,6,3,1,0];
Y1=[0,5,2,5,5,3,4,0,2,3];
Z1=[4,2,3,1,6,2,0,3,5,0];

grid off;
scatter3(X,Y,Z,100,'MarkerEdgeColor','r','MarkerFaceColor',[0 .75 .75]);
hold on;
%scatter3(X1,Y1,Z1,40,'MarkerEdgeColor','b');%,'MarkerFaceColor',[0.25 .4 .6]);
set(gca,'XTick',0:1:3);
set(gca,'YTick',0:1:3);
set(gca,'ZTick',0:1:3);
xlabel('x');
ylabel('y');
zlabel('z');
view(30,15);
print -dpdf -r150 NegartiveProofExp.pdf;
hold off;
clear variables

==> figures/goodplot.m <==
function goodplot( papersize, margin, fontsize )
%GOODPLOT Summary of this function goes here
%   Detailed explanation goes here
    if nargin == 0
        papersize = 5.5;
        margin = 0.2;
        fontsize = 20;
    elseif nargin == 1
        margin = 0.5;
        fontsize = 20;
    elseif nargin == 2
        fontsize = 20;
    end
    set(get(gca,'xlabel'),'FontSize', fontsize+3, 'FontWeight', 'Bold');
    set(get(gca,'ylabel'),'FontSize', fontsize+3, 'FontWeight', 'Bold');
    set(get(gca,'title'),'FontSize', fontsize+3, 'FontWeight', 'Bold');
    box off; 
    % axis square;
    set(gca,'defaultlinelinewidth',4)
    % set(gca,'LineWidth',2);
    set(gca,'FontSize',fontsize);
    set(gca,'FontWeight','Bold');
    set(gcf,'color','w');
    set(gcf,'PaperUnits','inches');
    set(gcf,'PaperSize', [papersize*4/3 papersize]);
    set(gcf,'PaperPosition',[margin margin papersize*4/3-margin papersize-margin]);
    set(gcf,'PaperPositionMode','Manual');
end



==> figures/illustration.m <==
format compact 
h(1) = axes('Position',[0.2 0.2 0.6 0.6]);
goodplot();
%------base cube-----
vert3 = [0 0 0; 0 2 0; 2 2 0; 2 0 0; ...
            0 0 2;0 2 2; 2 2 2;2 0 2];
fac3 = [1 2 3 4; ...
        2 6 7 3; ...
        4 3 7 8; ...
        1 5 8 4; ...
        1 2 6 5; ...
        5 6 7 8];
patch('Faces',fac3,'Vertices',vert3,'FaceColor','w');  % patch function
axis([0 2 0 2]);
set(gca,'XTick',0:1:2);
set(gca,'XTickLabel',{'0','x','x_max'});
set(gca,'YTickLabel',{'0','y','y_max'});
set(gca,'ZTickLabel',{'0','z','z_max'});
set(gca,'YTick',0:1:2);
set(gca,'ZTick',0:1:2);
grid on;
material shiny;
alpha('color');
alphamap('rampdown');
hold on;

%----first cube------
vert = [1 1 1; 1 2 1; 2 2 1; 2 1 1 ; ...
        1 1 2;1 2 2; 2 2 2;2 1 2];
fac = [1 2 3 4; ...
    2 6 7 3; ...
    4 3 7 8; ...
    1 5 8 4; ...
    1 2 6 5; ...
    5 6 7 8];
patch('Faces',fac,'Vertices',vert,'FaceColor','r');  % patch function

material shiny;
alpha('color');
alphamap('rampdown');
view(30,30);

%------second cube-----
vert2 = [0 0 0; 0 1 0; 1 1 0; 1 0 0; ...
            0 0 1;0 1 1; 1 1 1;1 0 1];
fac2 = [1 2 3 4; ...
        2 6 7 3; ...
        4 3 7 8; ...
        1 5 8 4; ...
        1 2 6 5; ...
        5 6 7 8];
patch('Faces',fac2,'Vertices',vert2,'FaceColor','b');  % patch function
material shiny;
alpha('color');
alphamap('rampdown');

print -dpdf -r150 illustration-of-example-1.pdf;
hold off;
clear variables


==> plots/goodplot.m <==
function goodplot( papersize, margin, fontsize )
%GOODPLOT Summary of this function goes here
%   Detailed explanation goes here
    if nargin == 0
        papersize = 5.5;
        margin = 0.2;
        fontsize = 18;
    elseif nargin == 1
        margin = 0.5;
        fontsize = 18;
    elseif nargin == 2
        fontsize = 18;
    end
    set(get(gca,'xlabel'),'FontSize', fontsize, 'FontWeight', 'Bold');
    set(get(gca,'ylabel'),'FontSize', fontsize, 'FontWeight', 'Bold');
    set(get(gca,'title'),'FontSize', fontsize, 'FontWeight', 'Bold');
    box off; 
    % axis square;
    set(gca,'defaultlinelinewidth',4)
    % set(gca,'LineWidth',2);
    set(gca,'FontSize',16);
    set(gca,'FontWeight','Bold');
    set(gcf,'color','w');
    set(gcf,'PaperUnits','inches');
    set(gcf,'PaperSize', [papersize*4/3 papersize]);
    set(gcf,'PaperPosition',[margin margin papersize*4/3-margin papersize-margin]);
    set(gcf,'PaperPositionMode','Manual');
end



==> plots/plotS_RQ_K.m <==
%% Range-Q varying K
goodplot();

% d=4
k=[1,10,20,30,40,50];
c1 = [117,30,24,20,19,17];
c2=[304299,30417,13829,9055,6819,5510];

plot(k, c1, 's-', 'LineWidth', 2, 'Color', [52, 73, 94]/256);
hold on;
grid on;
plot(k, c2, 's-', 'LineWidth', 2, 'Color', [155, 89, 182]/256);

legend('RQ-DB-SKY', 'BASELINE');
ylabel('Query Cost (log scale)');
xlabel('K');
set(gca,'XTick',k);
set(gca,'YScale','log');
print -dpdf -r150 RQ-K.pdf;
hold off;
clear variables

==> plots/plots.m <==
%% Range-Q varying n
goodplot();

% d=4
n=[20000,40000,60000,80000,100000];
s=[15.1,15.7,16.2,18.5,19.6];
c1 = [141.4,127.8,113.8,105.4,117];
c2=[79.4,75.4,79,89.8,96.2];
c3=[77.4,74.2,76.6,88.2,91.8];

plot(n, c1, 's-', 'LineWidth', 2, 'Color', [52, 73, 94]/256);
hold on;
grid on;
plot(n, c2, 's-', 'LineWidth', 2, 'Color', [155, 89, 182]/256);
plot(n,c3, 'o-', 'LineWidth', 2, 'Color', [52, 152, 219]/256);

legend('SQ-DB-Crawl', 'RQ-DB-Crawl', 'RQ-DB-Mixed');
ylabel('Query Cost');
xlabel('Number of Tuples');
set(gca,'XTick',20000:20000:100000);
%axis([xmin xmax ymin ymax]);
print -dpdf -r150 RQ-N.pdf;
hold off;
clear variables


%% Range-Q varying d
goodplot();
% n=100000
d=[2,3,4,5,6];
s=[1.2,4.5,30.8,33.7];
c1 = [3.4,14.5,117,248,516.4];
c2=[3.4,14.5,96.2,227.5,337];
c3=[3.4,14.5,91.8,221,328];
plot(d, c1, 's-', 'LineWidth', 2, 'Color', [52, 73, 94]/256);
hold on;
grid on;
plot(d, c2, 's-', 'LineWidth', 2, 'Color', [155, 89, 182]/256);
plot(d,c3, 'o-', 'LineWidth', 2, 'Color', [52, 152, 219]/256);
legend('SQ-DB-Crawl', 'RQ-DB-Crawl', 'RQ-DB-Mixed');
ylabel('Query Cost');
xlabel('Number of Attributes');
set(gca,'XTick',2:1:6);
print -dpdf -r150 RQ-D.pdf;
hold off;
clear variables

%% Point-Q varying n
goodplot();
% d=4
% |d| = original
n=[20000,40000,60000,80000,100000];
c = [816.5,729.5,681.2,640.8,611.5];
plot(n, c, 's-', 'LineWidth', 2, 'Color', [52, 73, 94]/256);
hold on;
grid on;
legend('PQ-DB');
ylabel('Query Cost');
xlabel('Number of Tuples');
set(gca,'XTick',20000:20000:100000);
axis([20000 100000 0 1500]);
print -dpdf -r150 PQ-N_n.pdf;
hold off;
clear variables



%% Point-Q varying d
goodplot();
% n=100000
d=[2,3,4,5];
s=[3.2,7.3,9.9,10.1,28.4];
c = [2,33.3,611.5,5625.8];
plot(d, c, 's-', 'LineWidth', 2, 'Color', [52, 73, 94]/256);
hold on;
grid on;
legend('PQ-DB');
ylabel('Query Cost');
xlabel('Number of Attributes');
set(gca,'XTick',2:1:5);
print -dpdf -r150 PQ-D_n.pdf;
hold off;
clear variables

%% Point-Q varying |d|
goodplot();
% n=100000
% d=5
sd=[5,10,15];
c = [47,294,755];
plot(sd, c, 's-', 'LineWidth', 2, 'Color', [52, 73, 94]/256);
hold on;
grid on;
legend('PQ-DB');
ylabel('Query Cost');
xlabel('Attributes Domain');
axis([5 15 0 1000]);
set(gca,'XTick',5:5:15);
print -dpdf -r150 PQ-SD_n.pdf;
hold off;
clear variables

%% PQ Progress
goodplot();
% n=100000
% d=4
% |d| = original

c = [1,4,6,10,11,17,19,48,150,156,164,184,212,288,600];
plot(c, 's-', 'LineWidth', 2, 'Color', [52, 73, 94]/256);
hold on;
grid on;
legend('PQ-DB');
ylabel('Query Cost');
xlabel('Skyline Discovery Progress');
set(gca,'XTick',[1:1:15]);
%set(gca,'XTickLabel',l);
print -dpdf -r150 PQ-4D-Progress.pdf;
hold off;
clear variables

%% Range-Q Progress
% n=100000
% d=5
% |d| = 100
%l={'1st','2nd','3rd','4th','5th','6th','7th','8th','9th','10th','11th','12th','13th','14th','15th','16th','17th','18th','19th','20th','21th','22th','23th','24th','25th','26th','27th','28th','29th'};
goodplot();
c0 = [1,3,4,9,13,14,15,18,19,23,24,25,28,29,30,42,52,58,60,70,73,76,100,112,138,140,148,162,215];
c1=[1,3,6,8,14,15,29,31,33,34,37,38,48,49,64,68,75,82,84,93,100,102,104,108,116,125,127,136,143];
c2=[1,3,4,9,13,14,15,18,19,23,24,25,28,29,30,42,47,55,65,68,71,84,85,102,105,108,112,117,125];
plot(c0, 's-', 'LineWidth', 2, 'Color', [52, 73, 94]/256);
hold on;
grid on;
plot(c1, 's-', 'LineWidth', 2, 'Color', [155, 89, 182]/256);
plot(c2, 'o-', 'LineWidth', 2, 'Color', [52, 152, 219]/256);
legend('SQ-DB-Crawl', 'RQ-DB-Crawl', 'RQ-DB-Mixed');
ylabel('Query Cost');
xlabel('Skyline Discovery Progress');
set(gca,'XTick',[1:1:29]);
%set(gca,'YScale','log');
%set(gca,'XTickLabel',l);
print -dpdf -r150 RQ-Progress.pdf;
hold off;
clear variables



%% Mixed-Q varying n
goodplot();
% Dr=3,2
% |d|=11,14
n=[20000,40000,60000,80000,100000];
c1 = [12666.6,15600.6,16135.3,17090.9,17757];
c2=[3124.2,4040.4,4288.5,4649.1,4824.6];
c3=[1889.9,2206.7,2385.8,2540.9,2613.8];

plot(n, c1, 's-', 'LineWidth', 2, 'Color', [52, 73, 94]/256);
hold on;
grid on;
plot(n, c2, 's-', 'LineWidth', 2, 'Color', [155, 89, 182]/256);
plot(n,c3, 'o-', 'LineWidth', 2, 'Color', [52, 152, 219]/256);
legend('No Clustering','Two Clusters', 'One Cluster');
ylabel('Query Cost');
xlabel('Number of Tuples');
set(gca,'XTick',20000:20000:100000);
print -dpdf -r150 MQ-N.pdf;
hold off;
clear variables

%% Mixed-Q varying range attributes
goodplot();
% Pd=1
% n=100K
d=[2,3,4,5];
c1 = [271,2157.1,3774.2,7910];
c2=[147,591.7,943,1697.5];
c3=[97,362.8,606.4,974.5];

plot(d, c1, 's-', 'LineWidth', 2, 'Color', [52, 73, 94]/256);
hold on;
grid on;
plot(d, c2, 's-', 'LineWidth', 2, 'Color', [155, 89, 182]/256);
plot(d,c3, 'o-', 'LineWidth', 2, 'Color', [52, 152, 219]/256);
legend('No Clustering','Two Clusters', 'One Cluster');
ylabel('Query Cost');
xlabel('Number of Attributes');
set(gca,'XTick',2:1:5);
set(gca,'XTickLabel',{'3','4','5','6'});
print -dpdf -r150 MQ-DR.pdf;
hold off;
clear variables

%% Mixed-Q varying point attributes
goodplot();
% Pd=1
% n=100K
d=[1,2,3,4];
c1 = [271,3062,17990,49665];
c2=[147,1517,8614,23492];
c3=[97,915,5011,13611];
axis([1 4 0 50000]);

plot(d,c1, 's-', 'LineWidth', 2, 'Color', [52, 73, 94]/256);
hold on;
grid on;
plot(d,c2, 's-', 'LineWidth', 2, 'Color', [155, 89, 182]/256);
plot(d,c3, 'o-', 'LineWidth', 2, 'Color', [52, 152, 219]/256);
legend('No Clustering','Two Clusters', 'One Cluster');
ylabel('Query Cost');
xlabel('Number of Attributes');
set(gca,'XTick',1:1:4);
set(gca,'XTickLabel',{'3','4','5','6'});
print -dpdf -r150 MQ-DP.pdf;
hold off;
clear variables

%% Synthetic SQ-DB outperforms RQ-DB
goodplot();
% d=3
% correlation type: Uniform Positive correlation on all dimensions except the last one
% system ranking function: sorted based on the first dimension
n = [20000,40000,60000,80000,100000];
p = [0.028928571,0.023461538,0.011923077,0.011923077,0.011538462];
plot(n, p, 's-', 'LineWidth', 2, 'Color', [52, 73, 94]/256);
hold on;
grid on;
legend('Portion of times SQ-DB-Crawl outperformed RQ-DB-Crawl');
ylabel('percentage');
xlabel('Number of tuples');
axis([20000 100000 0 0.05]);
set(gca,'XTick',[20000:20000:100000]);
print -dpdf -r150 SQbeatsRQ.pdf;
hold off;
clear variables

%% Synthetic Mixed-DB no clustering better
% n=10000
% 3 range attributes, and 2 range attributes
% correlation type: Uniform Negative correlation
% system ranking function: summation of all attributes
goodplot();
l = {'No clustering','10 clusters','5 clusters','2 clusters','1 cluster'};
c = [39997,74215,72244,60574,60100];
plot(c, 's-', 'LineWidth', 2, 'Color', [52, 73, 94]/256);
hold on;
grid on;
ylabel('Query Cost');
set(gca,'XTickLabel',l);
print -dpdf -r150 Mixed-DB-NoClustering.pdf;
hold off;
clear variables

%% Synthetic Mixed-DB no clustering better
% n=10000
% 3 range attributes, and 2 range attributes
% correlation type: Uniform IID correlation
% system ranking function: summation of all attributes
goodplot();
l = {'No clustering','10 clusters','5 clusters','2 clusters','1 cluster'};
c = [207234,29769.7,15731.2,7367.5,5294.8];
plot(c, 's-', 'LineWidth', 2, 'Color', [52, 73, 94]/256);
hold on;
grid on;
ylabel('Query Cost');
set(gca,'XTickLabel',l);
print -dpdf -r150 Mixed-DB-OneCluster.pdf;
hold off;
clear variables

%% Synthetic Mixed-DB two clusters better
% cluster-bases are randomly generated, range attributes have anti-correlated relation,
% each cluster has two (range-attribute) skylines.
% each cluster has 0.6*domain[0] dominated tuples. That are generated with a random distance from the cluster-base on each range attribute
% Here there are 2 point attributes, domain[0]=5 and domain[1]=1000.
% There are 5 range attributes, between [0,5]
% There totally are 15 tuples in the database. (n=15)
% There are 2 clusters
% system ranking function: summation of all attributes
goodplot();
l = {'No clustering','2 clusters','1 cluster'};
c = [1664.9,1256.5,5059.7];
plot(c, 's-', 'LineWidth', 2, 'Color', [52, 73, 94]/256);
hold on;
grid on;
ylabel('Query Cost');
set(gca,'XTick',[1:1:3]);
set(gca,'XTickLabel',l);
print -dpdf -r150 Mixed-DB-TwoClusters.pdf;
hold off;
clear variables



==> plots/plots_RQ_ND.m <==
%% Range-Q varying n
goodplot();
clear all;
d=4;
n=[50000,100000,150000,200000,250000,300000,350000,400000];
%s=[16.2,19.6,15.75,17,16,18,16,13.5];
s=[16,20,16,17,16,18,16,14];
c1 = [113.8,117,113,121,122,136,117,111];
c2=[76.6,91.8,73,77,82,94,89,65];
C=[1:1:20];
for i=2:20,
  C(i) = (d + C(i-1)*(d + i - 1)) / i;
end
c3=[1:1:8]; 
for i=1:8,
  c3(i) = C(s(i)); 
end
[ax,hl,hr] = plotyy(n, c3, n ,s);% 's-', 'LineWidth', 2, 'Color', [52, 73, 94]/256);
set(hl,'linewidth',2)
set(hr,'linewidth',2)
set(hl,'Marker','o','MarkerSize',8)
set(hr,'linestyle','--')
hold(ax(1), 'on')  
hold(ax(2), 'on')
grid on;
plot(ax(1), n, c1,'s-', 'LineWidth', 2, 'Color', [155, 89, 182]/256);
plot(ax(1), n, c2,'*-', 'LineWidth', 2, 'Color', [52, 152, 219]/256);
ylabel(ax(1),'Query Cost')
ylabel(ax(2),'Number of Skylines','FontSize',16)
xlabel('Number of Tuples');
set(ax(1),'YLim',[0 1200]);
%set(ax(1),'YTick',[30:10:150]);
set(ax,'FontSize',16);
set(ax(2),'YLim',[0 20]);
set(ax(2),'YTick',[0:2:20]);
set(ax(1),'XLim',[50000 400000]);
set(ax(1),'XTick',[50000:50000:400000]);
set(ax(2),'XLim',[50000 400000]);
set(ax(2),'XTick',[]);
legend('Average Cost','SQ-DB-SKY', 'RQ-DB-SKY','# of Skylines', 'Position',[100,60,100,100]);
print -dpdf -r150 RQ-N2.pdf;
hold off;
clear variables


%% Range-Q varying d
clear all;
goodplot();
% n=100000
d=[2,3,4,5,6,7,8,9,10];
%s=[1.2,4.5,17.8,17.9,24.5,29,32.3,32.3,32.3];
s=[2,5,18,18,25,29,32,32,33];
c1 = [3.4,14.5,117,151,320,627.5,1252,4112,5577];
c2=[3.4,14.5,82.2,100,169,248,328,359,399];

C=ones(11,36);
for j=2:10,
  for i=2:35,
    C(j,i) = (j + C(j,i-1)*(j + i - 1)) / i;
  end
end
c3=[1:1:9]; 
for i=1:9,
  c3(i) = C(d(i),s(i)); 
end

plot(d, c3, 'o-', 'LineWidth', 2, 'Color', [52, 73, 94]/256);
hold on;
grid on;
plot(d,c1, 's-', 'LineWidth', 2, 'Color', [52, 152, 219]/256);
plot(d,c2, '*-', 'LineWidth', 2, 'Color', [155, 89, 182]/256);
legend('Average Cost','SQ-DB-SKY', 'RQ-DB-SKY','location','northwest');
ylabel('Query Cost');
xlabel('Number of Attributes');
set(gca,'XTick',2:1:10);
set(gca,'YScale','log');
print -dpdf -r150 RQ-D2.pdf;
hold off;
clear variables

